Parameterizing black hole orbits for adiabatic inspiral

Adiabatic binary inspiral in the small mass ratio limit treats the small body as moving along a geodesic of a large Kerr black hole, with the geodesic slowly evolving due to radiative backreaction. Up to initial conditions, geodesics are typically parameterized in two ways: using the integrals of motion energy $E$, axial angular momentum $L_z$, and Carter constant $Q$; or, using orbit geometry parameters semi-latus rectum $p$, eccentricity $e$, and (cosine of ) inclination $x_I \equiv \cos I$. The community has long known how to compute orbit integrals as functions of the orbit geometry parameters, i.e., as functions expressing $E(p, e, x_I)$, and likewise for $L_z$ and $Q$. Mappings in the other direction -- functions $p(E, L_z, Q)$, and likewise for $e$ and $x_I$ -- have not yet been developed in general. In this note, we develop generic mappings from ($E$, $L_z$, $Q$) to ($p$, $e$, $x_I$). The mappings are particularly simple for equatorial orbits ($Q = 0$, $x_I = \pm1$), and can be evaluated efficiently for generic cases. These results make it possible to more accurately compute adiabatic inspirals by eliminating the need to use a Jacobian which becomes singular as inspiral approaches the last stable orbit.

==> AuxMat/pexI_of_aELzQ.cc <==
///////////////////////////////////////////////////////////////////
//
// pexI_of_aELzQ.cc: implements the mapping from orbit integrals
// (E, Lz, Q) to orbit geometry (p, e, xI).  Also provides the
// roots r3 and r4 of the Kerr radial geodesic function.
//
// Scott A. Hughes (sahughes@mit.edu); code extracted from Gremlin
// and converted to standalone form 13 Jan 2024.
//
// Updated 14 Feb 2024 to exit cleanly (rather than return NaN) if
// input parameters do not correspond to a stable bound orbit.
//
///////////////////////////////////////////////////////////////////
#include <cstdio>
#include <cstdlib>
#include <cmath>

int main(int argc, char **argv)
{
  void pexI_of_aELzQ(const double a, const double E, const double Lz, const double Q,
		     double & p, double & e, double & xI, double & r3, double &r4);
  //
  if (argc != 5) {
    fprintf(stderr, "Arguments: 1. Black hole spin a  2. Energy E  3. Axial angular momentum Lz  4. Carter constant Q\n");
    exit(0);
  }
  const double a = (double)atof(argv[1]);
  const double E = (double)atof(argv[2]);
  const double Lz = (double)atof(argv[3]);
  const double Q = (double)atof(argv[4]);
  //
  double p, e, xI, r3, r4;
  //
  pexI_of_aELzQ(a, E, Lz, Q, p, e, xI, r3, r4);
  //
  fprintf(stdout, " p = %.14e   e = %.14e   xI = %.14e\n", p, e, xI);
  fprintf(stdout, "r3 = %.14e  r4 = %.14e\n", r3, r4);
}

void pexI_of_aELzQ(const double a, const double E, const double Lz, const double Q,
		   double & p, double & e, double & xI, double & r3, double &r4)
{
  if (Q < 1.e-14) { // equatorial
    const double E2m1 = (E - 1.)*(E + 1.);
    const double A2 = 2./E2m1;
    const double A1 = (a*a*E2m1 - Lz*Lz)/E2m1;
    const double A0 = 2.*(a*E - Lz)*(a*E - Lz)/E2m1;
    //
    const double Qnr = (A2*A2 - 3.*A1)/9.;
    const double rtQnr = sqrt(Qnr);
    const double Rnr = (A2*(2.*A2*A2 - 9.*A1) + 27.*A0)/54.;
    //
    const double costheta = Rnr/(rtQnr*rtQnr*rtQnr);
    double theta;
    if (fabs(costheta) <= 1.)
      theta = acos(costheta);
    else {
      fprintf(stderr, "Parameters do not correspond to a stable bound orbit!\n");
      exit(1);
    }
    //
    const double ra = -2.*rtQnr*cos((theta + 2.*M_PI)/3.) - A2/3.;
    const double rp = -2.*rtQnr*cos((theta - 2.*M_PI)/3.) - A2/3.;
    r3 = -2.*rtQnr*cos(theta/3.) - A2/3.;
    r4 = 0.;
    //
    p = 2.*ra*rp/(ra + rp);
    e = (ra - rp)/(ra + rp);
    if (Lz > 0.) xI = 1.;
    else xI = -1.;
  } else { // non-equatorial
    const double a2 = a*a;
    const double E2m1 = (E - 1)*(E + 1.);
    const double aEmLz = a*E - Lz;
    //
    // The quartic: r^4 + A3 r^3 + A2 r^2 + A1 r + A0 == 0.
    // Kerr radial function divided by E^2 - 1.
    //
    const double A0 = -a2*Q/E2m1;
    const double A1 = 2.*(Q + aEmLz*aEmLz)/E2m1;
    const double A2 = (a2*E2m1 - Lz*Lz - Q)/E2m1;
    const double A3 = 2./E2m1;
    //
    // Definitions following Wolters (https://quarticequations.com)
    //
    const double B0 = A0 + A3*(-0.25*A1 + A3*(0.0625*A2 - 0.01171875*A3*A3));
    const double B1 = A1 + A3*(-0.5*A2 + 0.125*A3*A3);
    const double B2 = A2 - 0.375*A3*A3;
    //
    // Definitions needed for the resolvent cubic: z^3 + C2 z^2 + C1 z + C0 == 0;
    //
    const double C0 = -0.015625*B1*B1;
    const double C1 = 0.0625*B2*B2 - 0.25*B0;
    const double C2 = 0.5*B2;
    //
    const double rtQnr = sqrt(C2*C2/9. - C1/3.);
    const double Rnr = C2*(C2*C2/27. - C1/6.) + C0/2.;
    const double costheta = Rnr/(rtQnr*rtQnr*rtQnr);
    double theta;
    if (fabs(costheta) <= 1.)
      theta = acos(costheta);
    else {
      fprintf(stderr, "Parameters do not correspond to a stable bound orbit!\n");
      exit(2);
    }
    //
    //
    // zN = cubic zero N
    //
    const double rtz1 = sqrt(-2.*rtQnr*cos((theta + 2.*M_PI)/3.) - C2/3.);
    const double z2 = -2.*rtQnr*cos((theta - 2.*M_PI)/3.) - C2/3.;
    const double z3 = -2.*rtQnr*cos(theta/3.) - C2/3.;
    const double rtz2z3 = sqrt(z2*z3);
    //
    // Now assemble the roots of the quartic.  Note that M/(2(1 - E^2)) = -0.25*A3.
    //
    const double sgnB1 = (B1 > 0 ? 1. : -1.);
    const double rttermmin = sqrt(z2 + z3 - 2.*sgnB1*rtz2z3);
    const double rttermplus = sqrt(z2 + z3 + 2.*sgnB1*rtz2z3);
    const double ra = -0.25*A3 + rtz1 + rttermmin;
    const double rp = -0.25*A3 + rtz1 - rttermmin;
    r3 = -0.25*A3 - rtz1 + rttermplus;
    r4 = -0.25*A3 - rtz1 - rttermplus;
    //
    p = 2.*ra*rp/(ra + rp);
    e = (ra - rp)/(ra + rp);
    //
    // Note that omE2 = 1 - E^2 = -E2m1 = -(E^2 - 1)
    //
    const double QpLz2ma2omE2 = Q + Lz*Lz + a2*E2m1;
    const double denomsqr = QpLz2ma2omE2 + sqrt(QpLz2ma2omE2*QpLz2ma2omE2 - 4.*Lz*Lz*a2*E2m1);
    xI = sqrt(2.)*Lz/sqrt(denomsqr);
  }
}


==> AuxMat/pexI_of_aELzQ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     36357,       1029]
NotebookOptionsPosition[     33454,        983]
NotebookOutlinePosition[     33852,        999]
CellTagsIndexPosition[     33809,        996]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Mapping from Kerr integrals of motion to orbit \
geometry", "Section"]], "Title",
 CellChangeTimes->{{3.914141314900028*^9, 
  3.914141351379573*^9}},ExpressionUUID->"5729b1f0-121d-43f7-9bc3-\
669892342057"],

Cell[TextData[StyleBox["Scott A. Hughes, Dec 2023 - Jan 2024",
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.91414136392337*^9, 
  3.914141373853825*^9}},ExpressionUUID->"3c34a373-0961-42fa-8611-\
5df9e041559c"],

Cell[TextData[{
 "This notebook provides formulas which implement the mapping from integrals \
of motion (",
 StyleBox["E",
  FontSlant->"Italic"],
 ", ",
 StyleBox["Lz",
  FontSlant->"Italic"],
 ", ",
 StyleBox["Q",
  FontSlant->"Italic"],
 ") to orbital geometry parameters (",
 StyleBox["p, e, xI",
  FontSlant->"Italic"],
 "). Computes the four roots (",
 StyleBox["ra, rp, r3, r4",
  FontSlant->"Italic"],
 ") of the quartic Kerr geodesic radial function; (p, e) are found by \
conversion from (",
 StyleBox["ra, rp",
  FontSlant->"Italic"],
 ").  See notes by David J. Wolters, https://quarticequations.com for further \
details, derivations, and discussion of various methods of solving these \
equations."
}], "Text",
 CellChangeTimes->{{3.914141378710223*^9, 3.9141414515894136`*^9}, {
  3.914141492569303*^9, 3.914141583178337*^9}, {3.9144125199868727`*^9, 
  3.91441259528082*^9}, {3.914412687098427*^9, 
  3.914412687960458*^9}},ExpressionUUID->"7104323e-18af-428d-8845-\
d21d526fd99e"],

Cell[TextData[{
 "Total mass ",
 StyleBox["M",
  FontSlant->"Italic"],
 " is left in the various formulas, though in practice it tends to be set to \
1."
}], "Text",
 CellChangeTimes->{{3.914142436958187*^9, 3.914142460071076*^9}, {
  3.914143336400104*^9, 
  3.914143350401555*^9}},ExpressionUUID->"490bda3a-be02-48e9-8cdc-\
d761d241d3ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", " ", "=", " ", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.914142461498585*^9, 3.914142462520783*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bb0c86dd-8a0b-43bc-867f-d9dc8b7ce713"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"a_", ",", " ", "en_", ",", " ", "lz_", ",", " ", "q_"}], "]"}], 
   " ", "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{"ra", "[", 
     RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], 
    RowBox[{
     RowBox[{"rp", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ra", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
       RowBox[{"rp", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ra", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "-", 
      RowBox[{"rp", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ra", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
      RowBox[{"rp", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xI", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], 
    RowBox[{"lz", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"lz", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"en", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "+", 
             RowBox[{"lz", "^", "2"}], "-", 
             RowBox[{
              RowBox[{"a", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"en", "^", "2"}]}], ")"}]}]}], ")"}], "^", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"a", "^", "2"}], 
           RowBox[{"lz", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"en", "^", "2"}]}], ")"}]}]}], "]"}]}], ")"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9141416506286707`*^9, 3.914141806232678*^9}, {
  3.914141936958201*^9, 3.9141419377018623`*^9}, {3.914141992719982*^9, 
  3.914141996614647*^9}, {3.914144905039941*^9, 3.914144905225885*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ea1ff554-5bcc-464f-ac7a-9b4014c7186f"],

Cell["\<\
Quantities needed for equatorial orbits: coefficients of the cubic Aneq; \
auxiliary quantities we use to find its roots.\
\>", "Text",
 CellChangeTimes->{{3.914142178845383*^9, 3.914142189958468*^9}, {
  3.9144118432558603`*^9, 3.914411875367465*^9}, {3.914412637997992*^9, 
  3.9144126556363897`*^9}},ExpressionUUID->"9b31a1f2-c9e6-4820-a04f-\
026f5ca61681"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A0eq", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", 
   RowBox[{"2", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "en"}], " ", "-", " ", "lz"}], ")"}], "^", "2"}], 
    RowBox[{"M", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1eq", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}], "-", 
      RowBox[{"lz", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2eq", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", " ", 
   RowBox[{"2", 
    RowBox[{"M", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914142212562073*^9, 3.9141422403707848`*^9}, {
   3.9141423823865013`*^9, 3.914142393843544*^9}, {3.914411132862123*^9, 
   3.914411136363051*^9}, 3.916913955232231*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"009b7a37-d284-4609-adbf-c33a30a7123c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qeq", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"A2eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "^", "2"}], "-", 
      RowBox[{"3", 
       RowBox[{"A1eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}]}]}], ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Req", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"A2eq", "[", 
         RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "^", "3"}]}], "-", 
      RowBox[{"9", 
       RowBox[{"A2eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], 
       RowBox[{"A1eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}]}], "+", 
      RowBox[{"27", 
       RowBox[{"A0eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}]}]}], ")"}], "/", "54"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.914142248390237*^9, 3.914142345244748*^9}, {
  3.914142509512338*^9, 3.914142512536564*^9}, {3.914411141851597*^9, 
  3.914411163062841*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5430f7f0-77a3-469a-abd6-df62e82da153"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]eq", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_"}], "]"}], "=", 
   RowBox[{"ArcCos", "[", 
    RowBox[{
     RowBox[{"Req", "[", 
      RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Qeq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "^", "3"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914142364034694*^9, 3.914142428102537*^9}, {
  3.914142515935006*^9, 3.914142518519358*^9}, {3.91441116501302*^9, 
  3.914411176126088*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7cf722e6-227a-4643-8495-53cbfa946f66"],

Cell["\<\
Quantities needed for generic orbits: coefficients of the quartic An; \
auxiliary quantities we use to find its roots.\
\>", "Text",
 CellChangeTimes->{{3.914142178845383*^9, 3.914142189958468*^9}, {
  3.9144118432558603`*^9, 3.914411890074829*^9}, {3.914412633477662*^9, 
  3.914412658645609*^9}},ExpressionUUID->"798e559f-108f-4c8c-80c5-\
4ba6c996d295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A0", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"a", "^", "2"}]}], 
    RowBox[{"q", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"2", "M", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "en"}], " ", "-", " ", "lz"}], ")"}], "^", 
        "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}], "-", 
      RowBox[{"lz", "^", "2"}], "-", "q"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"en", "^", "2"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"2", 
    RowBox[{"M", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"en", "^", "2"}], " ", "-", " ", "1"}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.91414352767428*^9, 3.914143591401113*^9}, {
   3.9144111811755047`*^9, 3.914411259421864*^9}, 3.9144116127534018`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"10273953-1600-4ebf-9844-063f41e40a58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B0", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"A0", "[", 
     RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "-", 
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
     RowBox[{
      RowBox[{"A3", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "4"}]}], 
    "+", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "2"}], "/",
       "16"}]}], "-", 
    RowBox[{"3", 
     RowBox[{
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "4"}], "/",
       "256"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"A1", "[", 
     RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "-", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
     RowBox[{
      RowBox[{"A3", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{
      RowBox[{"A3", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "3"}], "/", 
     "8"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"A2", "[", 
     RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "-", 
    RowBox[{"3", 
     RowBox[{
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "2"}], "/",
       "8"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8874464505657873`*^9, 3.887446457442518*^9}, {
   3.887446528619873*^9, 3.8874465313694553`*^9}, {3.912848054624724*^9, 
   3.912848054936989*^9}, {3.9143214317243643`*^9, 3.914321557264759*^9}, 
   3.914321696606604*^9, {3.914407149144424*^9, 3.9144071951099777`*^9}, {
   3.9144072687479887`*^9, 3.914407269243709*^9}, {3.9144073042334433`*^9, 
   3.914407322346133*^9}, {3.914411294631424*^9, 3.914411356395468*^9}, {
   3.914411614426222*^9, 3.914411620657994*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b6eff301-416a-48fb-9968-1ce713729e86"],

Cell["\<\
The Cn are the coefficients of the resolvent cubic.  The zn are its roots, \
which are used to make the roots of the quartic.\
\>", "Text",
 CellChangeTimes->{{3.91441189949135*^9, 3.914411942007409*^9}, {
  3.9144126124911337`*^9, 
  3.914412619784896*^9}},ExpressionUUID->"a58bd39a-75f3-4386-af0f-\
b28bbbeb0563"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C0", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "2"}]}], 
    "/", "64"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C1", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"B2", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "2"}], "-", 
      RowBox[{"4", 
       RowBox[{"B0", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}]}], ")"}], "/", 
    "16"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C2", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"B2", "[", 
     RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.914331683305557*^9, 3.914331704321697*^9}, {
  3.9143516199221573`*^9, 3.91435162395789*^9}, {3.914407325474867*^9, 
  3.914407337579289*^9}, {3.914411395477547*^9, 3.914411431087422*^9}, {
  3.91441162167411*^9, 3.914411623831868*^9}, {3.914412174002525*^9, 
  3.914412177388342*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c01d434c-b9b2-4bef-9a1a-994ab94a289b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qgen", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"C2", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "2"}], "-", 
      RowBox[{"3", 
       RowBox[{"C1", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}]}], ")"}], "/", 
    "9"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rgen", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"C2", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "3"}]}], 
      "-", 
      RowBox[{"9", 
       RowBox[{"C2", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], 
       RowBox[{"C1", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], "+", 
      RowBox[{"27", 
       RowBox[{"C0", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}]}], ")"}], "/", 
    "54"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914142248390237*^9, 3.914142345244748*^9}, {
  3.914142509512338*^9, 3.914142512536564*^9}, {3.914411141851597*^9, 
  3.914411163062841*^9}, {3.9144114596886587`*^9, 3.9144115171121287`*^9}, {
  3.914411625801778*^9, 3.914411635619484*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"115698c2-ebfc-4213-86bc-a9d5a5f55506"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]gen", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"ArcCos", "[", 
    RowBox[{
     RowBox[{"Rgen", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Qgen", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "^", "3"}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914142364034694*^9, 3.914142428102537*^9}, {
  3.914142515935006*^9, 3.914142518519358*^9}, {3.91441116501302*^9, 
  3.914411176126088*^9}, {3.914411669428392*^9, 3.914411689216436*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9a8bbc40-f629-4ffe-bc76-38e4c2bd1da3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"z3", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Qgen", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"\[Theta]gen", "[", 
        RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "3"}], 
      "]"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "3"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z2", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Qgen", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Theta]gen", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "-", 
         RowBox[{"2", "\[Pi]"}]}], ")"}], "/", "3"}], "]"}]}], " ", "-", " ", 
    
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "3"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z1", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Qgen", "[", 
       RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Theta]gen", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
         RowBox[{"2", "\[Pi]"}]}], ")"}], "/", "3"}], "]"}]}], " ", "-", " ", 
    
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "3"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.914332897385349*^9, 3.914332980678317*^9}, {
  3.914334269656952*^9, 3.914334274551456*^9}, {3.914350525799203*^9, 
  3.914350564266181*^9}, {3.914351649513365*^9, 3.914351652832114*^9}, {
  3.914407358022408*^9, 3.914407367910824*^9}, {3.914411642336368*^9, 
  3.9144116536535473`*^9}, {3.9144116931054*^9, 3.9144117497333813`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a2f8222c-e575-4588-8705-2deb37bff0bb"],

Cell["\<\
The four roots of the quartic.  Note that r4 is zero if the orbit is \
equatorial!\
\>", "Text",
 CellChangeTimes->{{3.9144119641296*^9, 3.914411977162835*^9}, {
  3.9144126735455103`*^9, 
  3.9144126760161133`*^9}},ExpressionUUID->"45ea79bb-520e-44f2-ba90-\
5165bd93a795"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ra", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"q", "==", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Qeq", "[", 
         RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Theta]eq", "[", 
            RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "+", 
           RowBox[{"2", "\[Pi]"}]}], ")"}], "/", "3"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"A2eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "/", "3"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"z1", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"z2", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
         RowBox[{"z3", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", "-", " ", 
         RowBox[{"2", 
          RowBox[{"Sign", "[", 
           RowBox[{"B1", "[", 
            RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"z2", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
            RowBox[{"z3", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], 
           "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "4"}]}], 
      ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rp", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"q", "==", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Qeq", "[", 
         RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Theta]eq", "[", 
            RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "-", 
           RowBox[{"2", "\[Pi]"}]}], ")"}], "/", "3"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"A2eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "/", "3"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"z1", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], "-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"z2", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
         RowBox[{"z3", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", "-", " ", 
         RowBox[{"2", 
          RowBox[{"Sign", "[", 
           RowBox[{"B1", "[", 
            RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"z2", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
            RowBox[{"z3", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], 
           "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "4"}]}], 
      ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"q", "==", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Qeq", "[", 
         RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Theta]eq", "[", 
          RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "/", "3"}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"A2eq", "[", 
        RowBox[{"a", ",", "en", ",", "lz"}], "]"}], "/", "3"}]}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"z1", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}]}], "+", 
       
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"z2", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
         RowBox[{"z3", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", "+", " ", 
         RowBox[{"2", 
          RowBox[{"Sign", "[", 
           RowBox[{"B1", "[", 
            RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"z2", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
            RowBox[{"z3", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], 
           "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "4"}]}], 
      ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r4", "[", 
    RowBox[{"a_", ",", "en_", ",", "lz_", ",", "q_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"q", "==", "0"}], ",", "0", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"z1", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}]}], "-", 
       
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"z2", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "+", 
         RowBox[{"z3", "[", 
          RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", "+", " ", 
         RowBox[{"2", 
          RowBox[{"Sign", "[", 
           RowBox[{"B1", "[", 
            RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"z2", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], " ", 
            RowBox[{"z3", "[", 
             RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}]}], 
           "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"a", ",", "en", ",", "lz", ",", "q"}], "]"}], "/", "4"}]}], 
      ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914142471922503*^9, 3.914142675221476*^9}, {
   3.914143820835994*^9, 3.914143827021462*^9}, {3.914143879877739*^9, 
   3.914143911815661*^9}, {3.914144254589332*^9, 3.914144320389914*^9}, {
   3.914144381531542*^9, 3.9141445744498787`*^9}, {3.914144706521799*^9, 
   3.914144719371492*^9}, {3.914144751830699*^9, 3.914144805810011*^9}, {
   3.9141448403460817`*^9, 3.914144864063039*^9}, 3.9144115525048018`*^9, {
   3.914411765003271*^9, 3.914411825317965*^9}, {3.914411991586717*^9, 
   3.914412105690098*^9}, {3.914412479065584*^9, 3.91441250612364*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"4d61e064-4043-4a23-9d45-d9e4d293c0d2"],

Cell["\<\
As a check on certain limiting behaviors, it is interesting to look at the \
Schwarzschild limit:\
\>", "Text",
 CellChangeTimes->{{3.916914675766123*^9, 
  3.916914723393153*^9}},ExpressionUUID->"b6a26a60-4f12-4bc6-9a76-\
f4671e305f2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eschw", "[", 
    RowBox[{"p_", ",", "e_"}], "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"2", "M", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"2", "M", 
         RowBox[{"(", 
          RowBox[{"1", "-", "e"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"p", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"M", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"e", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lzschw", "[", 
    RowBox[{"p_", ",", "e_"}], "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"p", "^", "2"}], 
     RowBox[{"M", "/", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"M", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"e", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9169146976563683`*^9, 3.9169147633573923`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5a3d09f3-0a53-4a79-bb72-692c9d55c4b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cos\[Theta]sqschw", "[", 
   RowBox[{"p_", ",", "e_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Req", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Eschw", "[", 
        RowBox[{"p", ",", "e"}], "]"}], ",", 
       RowBox[{"Lzschw", "[", 
        RowBox[{"p", ",", "e"}], "]"}]}], "]"}], "^", "2"}], "/", 
    RowBox[{
     RowBox[{"Qeq", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Eschw", "[", 
        RowBox[{"p", ",", "e"}], "]"}], ",", 
       RowBox[{"Lzschw", "[", 
        RowBox[{"p", ",", "e"}], "]"}]}], "]"}], "^", "3"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9169147758301163`*^9, 3.9169148317384977`*^9}, {
  3.916914951236162*^9, 3.916914951931198*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1e59a89c-4fc2-4b6d-89ee-efb9ea7d3a99"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["e", "6"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "p"}], ")"}], "3"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["e", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"60", "-", 
        RowBox[{"26", " ", "p"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "360"}], "+", 
        RowBox[{"216", " ", "p"}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}]}]}], ")"}], "2"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["e", "4"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "p"}], ")"}], "2"], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"24", "-", 
        RowBox[{"20", " ", "p"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}], "3"]]], "Output",
 CellChangeTimes->{{3.916914824523741*^9, 3.916914832147518*^9}, 
   3.916914952675169*^9, 3.9169150356932993`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f5d0daa4-5817-4a77-8846-d036c65f16ca"]
}, Open  ]],

Cell["\<\
This expression simplifies dramatically as we approach the LSO, and reduces \
to 1 exactly on the LSO:\
\>", "Text",
 CellChangeTimes->{{3.916914841481804*^9, 3.916914868499647*^9}, {
  3.9169149813238*^9, 
  3.9169149963242493`*^9}},ExpressionUUID->"d7f5f362-bac3-4929-9cf9-\
8648464b1b3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"cos\[Theta]sqschw", "[", 
     RowBox[{
      RowBox[{"6", "+", 
       RowBox[{"2", "e"}], "+", "\[Delta]p"}], ",", "e"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Delta]p", ",", "0", ",", "2"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.916914871061947*^9, 3.916914908687209*^9}, {
  3.91691496039336*^9, 3.916914960536689*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"83c74d2b-555f-4fef-86ef-142f73009ee4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Delta]p", "2"]}], 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "2"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]p", "]"}], "3"],
    SeriesData[$CellContext`\[Delta]p, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]p, 0, {
   1, 0, Rational[-27, 64] (-1 + $CellContext`e)^2 $CellContext`e^(-2) (
      1 + $CellContext`e)^(-2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9169148956738243`*^9, 3.916914909187237*^9}, {
   3.9169149555275593`*^9, 3.916914961074095*^9}, 3.91691503576873*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"25a88187-d803-4a25-ab9c-b6c0d9061c7c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 365}, {Automatic, 25}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0d564e82-3f53-4b85-99c9-7cf6e5bc014f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 231, 4, 76, "Title",ExpressionUUID->"5729b1f0-121d-43f7-9bc3-669892342057"],
Cell[814, 28, 219, 4, 35, "Text",ExpressionUUID->"3c34a373-0961-42fa-8611-5df9e041559c"],
Cell[1036, 34, 998, 29, 127, "Text",ExpressionUUID->"7104323e-18af-428d-8845-d21d526fd99e"],
Cell[2037, 65, 340, 10, 35, "Text",ExpressionUUID->"490bda3a-be02-48e9-8cdc-d761d241d3ce"],
Cell[2380, 77, 221, 4, 30, "Input",ExpressionUUID->"bb0c86dd-8a0b-43bc-867f-d9dc8b7ce713"],
Cell[2604, 83, 2622, 74, 199, "Input",ExpressionUUID->"ea1ff554-5bcc-464f-ac7a-9b4014c7186f"],
Cell[5229, 159, 370, 7, 58, "Text",ExpressionUUID->"9b31a1f2-c9e6-4820-a04f-026f5ca61681"],
Cell[5602, 168, 1402, 44, 73, "Input",ExpressionUUID->"009b7a37-d284-4609-adbf-c33a30a7123c"],
Cell[7007, 214, 1301, 38, 73, "Input",ExpressionUUID->"5430f7f0-77a3-469a-abd6-df62e82da153"],
Cell[8311, 254, 660, 17, 30, "Input",ExpressionUUID->"7cf722e6-227a-4643-8495-53cbfa946f66"],
Cell[8974, 273, 365, 7, 35, "Text",ExpressionUUID->"798e559f-108f-4c8c-80c5-4ba6c996d295"],
Cell[9342, 282, 1790, 59, 94, "Input",ExpressionUUID->"10273953-1600-4ebf-9844-063f41e40a58"],
Cell[11135, 343, 2522, 68, 115, "Input",ExpressionUUID->"b6eff301-416a-48fb-9968-1ce713729e86"],
Cell[13660, 413, 325, 7, 58, "Text",ExpressionUUID->"a58bd39a-75f3-4386-af0f-b28bbbeb0563"],
Cell[13988, 422, 1400, 38, 73, "Input",ExpressionUUID->"c01d434c-b9b2-4bef-9a1a-994ab94a289b"],
Cell[15391, 462, 1484, 40, 73, "Input",ExpressionUUID->"115698c2-ebfc-4213-86bc-a9d5a5f55506"],
Cell[16878, 504, 742, 17, 30, "Input",ExpressionUUID->"9a8bbc40-f629-4ffe-bc76-38e4c2bd1da3"],
Cell[17623, 523, 2466, 69, 136, "Input",ExpressionUUID->"a2f8222c-e575-4588-8705-2deb37bff0bb"],
Cell[20092, 594, 283, 7, 35, "Text",ExpressionUUID->"45ea79bb-520e-44f2-ba90-5165bd93a795"],
Cell[20378, 603, 7251, 191, 514, "Input",ExpressionUUID->"4d61e064-4043-4a23-9d45-d9e4d293c0d2"],
Cell[27632, 796, 247, 6, 35, "Text",ExpressionUUID->"b6a26a60-4f12-4bc6-9a76-f4671e305f2c"],
Cell[27882, 804, 1288, 43, 52, "Input",ExpressionUUID->"5a3d09f3-0a53-4a79-bb72-692c9d55c4b7"],
Cell[CellGroupData[{
Cell[29195, 851, 836, 23, 52, "Input",ExpressionUUID->"1e59a89c-4fc2-4b6d-89ee-efb9ea7d3a99"],
Cell[30034, 876, 1486, 46, 63, "Output",ExpressionUUID->"f5d0daa4-5817-4a77-8846-d036c65f16ca"]
}, Open  ]],
Cell[31535, 925, 301, 7, 35, "Text",ExpressionUUID->"d7f5f362-bac3-4929-9cf9-8648464b1b3a"],
Cell[CellGroupData[{
Cell[31861, 936, 523, 13, 30, "Input",ExpressionUUID->"83c74d2b-555f-4fef-86ef-142f73009ee4"],
Cell[32387, 951, 1039, 28, 59, "Output",ExpressionUUID->"25a88187-d803-4a25-ab9c-b6c0d9061c7c"]
}, Open  ]]
}, Open  ]]
}
]
*)


